A Case For Amplify-Forward Relaying in the Block-Fading Multi-Access Channel

This paper demonstrates the significant gains that multi-access users can achieve from sharing a single amplify-forward relay in slow fading environments. The proposed protocol, namely the multi-access relay amplify-forward, allows for a low-complexity relay and achieves the optimal diversity-multiplexing trade-off at high multiplexing gains. Analysis of the protocol reveals that it uniformly dominates the compress-forward strategy and further outperforms the dynamic decode-forward protocol at high multiplexing gains. An interesting feature of the proposed protocol is that, at high multiplexing gains, it resembles a multiple-input single-output system, and at low multiplexing gains, it provides each user with the same diversity-multiplexing trade-off as if there is no contention for the relay from the other users.

==> figs/cmp_maf_ddf_simulation.m <==
%%%to show MAF is better than MDF in geometry (1,1,1) for sndb=0:120db

close all
clear 

my_label=['-ro';'-k*';'-bx';'-gd';'-k^';'-kv';'-bs';'-bp'];
my_label2=['-rs';'-k+'];


snr_db=0:5:100;
dsr=1;
drd=1;
dsd=1;
alpha=4;
N=2;

r1=0.4
if (dsr==1)
    filename=sprintf('maf_ddf_dm_r0p%d_N%d_A%d_D%dand%d_SNR%dto%d.mat',r1*10,N,alpha,dsr,drd,snr_db(1),snr_db(length(snr_db)));
else
    filename=sprintf('maf_ddf_dm_r0p%d_N%d_A%d_D%dand%d_SNR%dto%d.mat',r1*10,N,alpha,dsr*10,drd*10,snr_db(1),snr_db(length(snr_db)));
end; 
load(filename)
tsnr=0:5:90
pout_ddfA=pout_ddf(1:length(tsnr));
pout_mafA=pout_maf(1:length(tsnr));

% 
% 
% semilogy(snr_db,pout_ddf,my_label(1,:));
% hold on
% semilogy(snr_db,pout_maf,my_label(2,:));
% %%%to see more data for 
% %figure(2)
snr_db=90:120
if (dsr==1)
    filename=sprintf('maf_ddf_dm_r0p%d_N%d_A%d_D%dand%d_SNR%dto%d.mat',r1*10,N,alpha,dsr,drd,snr_db(1),snr_db(length(snr_db)));
else
    filename=sprintf('maf_ddf_dm_r0p%d_N%d_A%d_D%dand%d_SNR%dto%d.mat',r1*10,N,alpha,dsr*10,drd*10,snr_db(1),snr_db(length(snr_db)));
end; 
load(filename)
snr_db=[tsnr,snr_db];
pout_ddf=[pout_ddfA,pout_ddf];
pout_maf=[pout_mafA,pout_maf];
semilogy(snr_db,pout_ddf,my_label(1,:));
hold on
semilogy(snr_db,pout_maf,my_label(2,:));

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%now for r1=0.2
snr_db=0:5:40;
dsr=1;
drd=1;
dsd=1;
alpha=4;
N=2;
r1=0.2
if (dsr==1)
    filename=sprintf('maf_ddf_dm_r0p%d_N%d_A%d_D%dand%d_SNR%dto%d.mat',r1*10,N,alpha,dsr,drd,snr_db(1),snr_db(length(snr_db)));
else
    filename=sprintf('maf_ddf_dm_r0p%d_N%d_A%d_D%dand%d_SNR%dto%d.mat',r1*10,N,alpha,dsr*10,drd*10,snr_db(1),snr_db(length(snr_db)));
end; 
load(filename)
semilogy(snr_db,pout_ddf,my_label(3,:));
hold on
semilogy(snr_db,pout_maf,my_label(4,:));

%title(sprintf('r1=%.1f,Geometry(1,1,1),N=%d,%e samples',r1,N,MAX_CNT_BL*MAX_CNT_T));
grid on
xlabel('SNR(db)')
ylabel('Outage probability');
axis([0 120 1e-6 1]);
latexfig
legend('DDF(r_1=0.4)','MAF(r_1=0.4)','DDF(r_1=0.2)','MAF(r_1=0.2)');




==> figs/dm_cmp_it.m <==
%%to show the d-m curves as develop on Jan.22,2006
my_color=['-r';'-b';'-k';'-m';'-c';'-g';'-y'];
my_color2=['-dk';'-*r';'-ob';'-.m';'-^b';'-sk';'-.y'];
b_noMAC=0;

%%upper bound on d-m from Azarian for two user MARC
r=[0,0.24,0.4,0.5];
d=2-r;
rr=[0.5,0.56,0.7,0.76,0.84,0.94,1];
dd=3*(1-rr);
r=[r,rr];
d=[d,dd];
r=r/2;
plot(r,d,my_color2(5,:));
hold on

%%%d-m for DDF from Azarian for two user MARC
r=[0,0.2,0.5,0.6,2/3];  %%%individual rate from azarian, can be 1 by their definition, 
d=[2,1.8,1.5,1.2,1];
rr=linspace(2/3,1,10);
dd=2*(1-rr)./rr;
r=[r,rr];
d=[d,dd];
r=r/2; %%normalized to our definition
plot(r,d,my_color2(6,:));

%%%D-M for CF from Yuksel
r=[0,0.2,0.4,0.6,0.8];  %%%individual rate from azarian, can be 1 by their definition, 
d=1-r/2;
rr=[0.8,0.9,1];
dd=3*(1-rr);
r=[r,rr];
d=[d,dd];
r=r/2; %%normalized to our definition
plot(r,d,my_color2(1,:));

% %%marc for df
% %%rr for total multiplexing gain
% rr=[0,1/6,1/3,0.4,0.5,0.6,2/3,0.8,1];
% [d]=marc_dm_2user_df(rr);
% plot(rr/2,d,my_color2(1,:));
% hold on


%%the following is marc for amp
rr=[0,1/3,2/3,0.8,0.86,1];%%rr for total multiplexing gain
[d]=marc_dm_2user_amp(rr);
plot(rr/2,d,my_color2(2,:));


if (~b_noMAC)
%%the following is mac from lizhong&tse&vishawanath
r=[0,1/4,1/3,0.4,1/2];
d=[1,3/4,(2/3),0.4,0];
plot(r,d,my_color2(3,:));

% %%the folowing for mac from lizhong & tse &vishawanath, considering 2tx and
% %%1rx
% r=[0,2/3,1];
% d=[2,4/3,0];
% plot(r/2,d,my_color2(4,:));
end;

grid on
xlabel('Individual Multiplexing gain (r_1)');
ylabel('Diversity gain (d)');
%legend('MARC-NDF','MARC-NAF','MAC','case1','case2','case3');
if b_noMAC
    legend('MARC-upper bound','MARC-DDF','MARC-CF','MARC-MAF');
else
    legend('MARC-upper bound','MARC-DDF','MARC-CF','MARC-MAF','MAC');
end;
latexfig

==> figs/latexfig.m <==
% Adjust current axis into a latex figure

%Oct 30,2004, note that ever since the matlab is changed the version 7,
%the original font/figure size looks small now. so switch

if strncmp(version,'7.0',3)
    fprintf('version7.0\n');
    fs=24;%%font size
    alw=4;%%axis linewidth
    lw=4;%%linewidth
    ms=16;%%marker size
    
    set(gca,'FontSize',fs)
%set(gca,'FontName','Times')
set(get(gca,'Xlabel'),'FontSize',fs);
%set(get(gca,'Xlabel'),'FontName','Times');
set(get(gca,'Ylabel'),'FontSize',fs);
%set(get(gca,'Ylabel'),'FontName','Times');
set(get(gca,'Title'),'FontSize',fs);
set(gca,'LineWidth',alw);

gca_c = get(gca, 'Children');
gca_cL = length(gca_c);
for gca_ci=1:gca_cL
  if strcmp(get(gca_c(gca_ci),'Type'), 'line')
    set(gca_c(gca_ci), 'Linewidth', lw);
    set(gca_c(gca_ci), 'MarkerSize', ms);
  end
  if strcmp(get(gca_c(gca_ci),'Type'), 'text')
%    set(gca_c(gca_ci),'FontName','Times');
    set(gca_c(gca_ci),'FontSize',fs);
  end
  if strcmp(get(gca_c(gca_ci),'Tag'), 'Arrow')
    set(gca_c(gca_ci),'LineWidth', lw);
  end
end
    
else
    %%other version
set(gca,'FontSize',16)
%set(gca,'FontName','Times')
set(get(gca,'Xlabel'),'FontSize',18);
%set(get(gca,'Xlabel'),'FontName','Times');
set(get(gca,'Ylabel'),'FontSize',18);
%set(get(gca,'Ylabel'),'FontName','Times');
set(get(gca,'Title'),'FontSize',18);
set(gca,'LineWidth',1.5);

gca_c = get(gca, 'Children');
gca_cL = length(gca_c);
for gca_ci=1:gca_cL
  if strcmp(get(gca_c(gca_ci),'Type'), 'line')
    set(gca_c(gca_ci), 'Linewidth', 2);
    set(gca_c(gca_ci), 'MarkerSize', 12);
  end
  if strcmp(get(gca_c(gca_ci),'Type'), 'text')
%    set(gca_c(gca_ci),'FontName','Times');
    set(gca_c(gca_ci),'FontSize',18);
  end
  if strcmp(get(gca_c(gca_ci),'Tag'), 'Arrow')
    set(gca_c(gca_ci),'LineWidth', 2);
  end
end

end %%end if of version 

==> figs/marc_dm_2user_amp.m <==
function [d]=marc_dm_2user_amp(rr)
%%function [d]=marc_dm_2user_amp(rr)
%% rr is the total system multiplexing gain, need to divide by 2 to get
%% individual multiplexing gain
%% computes the 2-user marc diversity-multiplexing trade off
%% for amplify-and-forward protocol
%%Jan.24,2006
%%the following is marc for amp
d=zeros(size(rr));
for ti=1:length(rr)
    r=rr(ti);
    tt=[ 3*max([1-r,0]), max([1-r,0])+max([1-r/2,0])];
        d(ti)= min(tt);
end;

return;
